Perfect State Transfer on Oriented Circulant Graphs: A Complete Classification

The continuous-time quantum walk on an oriented circulant graph is determined by the Fourier eigenvalues of its Hermitian adjacency matrix. We classify perfect state transfer (PST) between distinct vertices in every nonempty oriented circulant graph. We show that each such graph is described by an odd primitive quadratic Dirichlet character of conductor $\Delta$, a set of gcd-classes, and a choice between the two orientations of each selected class. For a graph of order $n$, we derive an explicit formula for every Fourier eigenvalue without assuming that $n/\Delta$ is coprime to $\Delta$. We prove that PST occurs only for $\Delta\in\{3,4,8\}$ and give necessary and sufficient conditions on the connection set for each conductor. Equivalently, the square-free radicands of oriented circulant graphs with PST are exactly $1$, $2$, and $3$. More generally, when $\lambda_j=\sqrt{D}\eta_j$ with $\eta_j\in\mathbb{Z}$, congruences satisfied by the integers $\eta_j$ determine all PST pairs and times, the minimum period, and the largest vertex sets supporting multiple state transfer (MST). In this class, pretty good state transfer is equivalent to PST. We also determine the connected orders and enumerate the resulting graphs.

==> verify_enumeration.py <==
"""Reproduce Table 2 and verify the enumeration formulas.

Python version: 3.10 or later
External dependencies: none
"""

from itertools import product
from math import gcd


def divisors(n):
    return [d for d in range(1, n + 1) if n % d == 0]


def prime_divisors(n):
    result = []
    p = 2
    while p * p <= n:
        if n % p == 0:
            result.append(p)
            while n % p == 0:
                n //= p
        p += 1
    if n > 1:
        result.append(n)
    return result


def p_valuation(n, p):
    value = 0
    while n % p == 0:
        value += 1
        n //= p
    return value


def square_free_part(n):
    result = 1
    for p in prime_divisors(n):
        if p_valuation(n, p) % 2:
            result *= p
    return result


def mobius(n):
    count = 0
    for p in prime_divisors(n):
        if n % (p * p) == 0:
            return 0
        count += 1
    return -1 if count % 2 else 1


def jacobi(a, n):
    """Jacobi symbol (a/n), with n positive and odd."""
    a %= n
    value = 1
    while a:
        while a % 2 == 0:
            a //= 2
            if n % 8 in (3, 5):
                value = -value
        a, n = n, a
        if a % 4 == n % 4 == 3:
            value = -value
        a %= n
    return value if n == 1 else 0


def quadratic_character(conductor, n):
    """The primitive character associated with discriminant -conductor."""
    if n == 0:
        return 0
    value = 1
    while n % 2 == 0:
        n //= 2
        if conductor % 2 == 0:
            return 0
        if (-conductor) % 8 in (3, 5):
            value = -value
    return value * jacobi(-conductor, n)


def ramanujan_sum(modulus, j):
    return sum(
        e * mobius(modulus // e) for e in divisors(gcd(modulus, j))
    )


def conductor_part(q, conductor):
    q_part = 1
    coprime_part = q
    for p in prime_divisors(conductor):
        while coprime_part % p == 0:
            q_part *= p
            coprime_part //= p
    return q_part, coprime_part


def integer_spectrum(conductor, n, states):
    """Return eta with lambda_j = eta_j sqrt(conductor)."""
    layers = []
    for d, sign in zip(divisors(n // conductor), states):
        if sign:
            q = n // (d * conductor)
            q_part, coprime_part = conductor_part(q, conductor)
            layers.append((d, sign, q_part, coprime_part))

    eta = []
    for j in range(n):
        value = 0
        for _, sign, q_part, coprime_part in layers:
            if j % q_part == 0:
                value -= (
                    sign
                    * q_part
                    * quadratic_character(conductor, coprime_part)
                    * quadratic_character(conductor, j // q_part)
                    * ramanujan_sum(coprime_part, j)
                )
        eta.append(value)
    return layers, eta


def transfer_subgroup_size(n, eta):
    spectral_gcd = 0
    for value in eta:
        spectral_gcd = gcd(spectral_gcd, abs(value))
    normalized = [value // spectral_gcd for value in eta]

    h = n
    for j in range(n):
        for k in range(j + 1, n):
            h = gcd(h, j * normalized[k] - k * normalized[j])
    return h


def enumerate_graphs(conductor, n):
    layer_divisors = divisors(n // conductor)
    distribution = {}
    connected_distribution = {}

    for states in product((-1, 0, 1), repeat=len(layer_divisors)):
        if not any(states):
            continue
        layers, eta = integer_spectrum(conductor, n, states)
        h = transfer_subgroup_size(n, eta)
        distribution[h] = distribution.get(h, 0) + 1

        layer_gcd = 0
        for d, _, _, _ in layers:
            layer_gcd = gcd(layer_gcd, d)
        if layer_gcd == 1:
            connected_distribution[h] = connected_distribution.get(h, 0) + 1

    return distribution, connected_distribution


def connected_count_formula(m):
    return sum(
        mobius(e) * (3 ** len(divisors(m // e)) - 1) for e in divisors(m)
    )


TABLE_CASES = (
    (3, 3, {3: 2}),
    (3, 6, {1: 6}),
    (3, 9, {1: 2, 3: 4}),
    (3, 18, {1: 54, 3: 12}),
    (3, 27, {1: 6, 3: 12}),
    (4, 4, {2: 2}),
    (4, 8, {1: 2, 4: 4}),
    (4, 12, {1: 6}),
    (4, 16, {1: 6, 2: 4, 4: 8}),
    (4, 24, {1: 54, 2: 12}),
    (4, 48, {1: 498, 2: 108, 4: 24}),
    (8, 8, {2: 2}),
    (8, 16, {1: 2, 2: 4}),
    (8, 24, {1: 6}),
    (8, 32, {1: 6, 2: 12}),
    (8, 48, {1: 54, 2: 12}),
    (7, 7, {1: 2}),
    (7, 49, {1: 6}),
    (11, 11, {1: 2}),
    (15, 15, {1: 2}),
    (20, 20, {1: 2}),
    (20, 40, {1: 6}),
    (24, 24, {1: 2}),
)

COPRIME_CASES = (
    (3, 2),
    (4, 3),
    (7, 3),
    (8, 5),
    (11, 2),
    (15, 2),
    (20, 3),
    (24, 5),
)

RAMIFIED_COMPOSITE_CASES = (
    (15, 3),
    (15, 5),
    (20, 2),
    (20, 5),
    (24, 2),
    (24, 3),
    (40, 2),
    (56, 2),
)

MIXED_EXCEPTIONAL_CASES = (
    (3, 6),
    (3, 12),
    (4, 6),
    (4, 12),
    (8, 6),
    (8, 12),
)


if __name__ == "__main__":
    for conductor, order, expected_connected in TABLE_CASES:
        all_graphs, connected = enumerate_graphs(conductor, order)
        assert sum(all_graphs.values()) == 3 ** len(divisors(order // conductor)) - 1
        assert sum(connected.values()) == connected_count_formula(order // conductor)
        assert connected == expected_connected
        print(
            f"delta={square_free_part(conductor):2d}, "
            f"Delta={conductor:2d}, n={order:2d}, "
            f"all={dict(sorted(all_graphs.items()))}, "
            f"connected={dict(sorted(connected.items()))}"
        )

    for conductor, coprime_part in COPRIME_CASES:
        order = conductor * coprime_part
        layer_divisors = divisors(coprime_part)
        pst_states = []
        for states in product((-1, 0, 1), repeat=len(layer_divisors)):
            if not any(states):
                continue
            _, eta = integer_spectrum(conductor, order, states)
            if transfer_subgroup_size(order, eta) > 1:
                pst_states.append(states)

        expected = 2 if conductor in (3, 4, 8) else 0
        assert len(pst_states) == expected
        assert all(
            sum(state != 0 for state in states) == 1 and states[-1] != 0
            for states in pst_states
        )

    print("coprime classification checks passed")

    for conductor, ramified_part in RAMIFIED_COMPOSITE_CASES:
        order = conductor * ramified_part
        all_graphs, _ = enumerate_graphs(conductor, order)
        assert set(all_graphs) == {1}

    print("ramified composite-conductor exclusions passed")

    for conductor, m in MIXED_EXCEPTIONAL_CASES:
        p = 3 if conductor == 3 else 2
        a = p_valuation(m, p)
        layer_divisors = divisors(m)
        for states in product((-1, 0, 1), repeat=len(layer_divisors)):
            if not any(states):
                continue
            state = dict(zip(layer_divisors, states))
            top = [
                d for d in layer_divisors
                if p_valuation(d, p) == a and state[d]
            ]
            if top != [m]:
                expected = 1
            elif conductor == 3:
                expected = 3
            elif conductor == 8:
                expected = 2
            elif a == 0:
                expected = 2
            else:
                next_layer = [
                    d for d in layer_divisors
                    if p_valuation(d, p) == a - 1 and state[d]
                ]
                expected = 4 if next_layer == [m // 2] else 2

            _, eta = integer_spectrum(conductor, conductor * m, states)
            assert transfer_subgroup_size(conductor * m, eta) == expected
            if expected > 1 and conductor == 3:
                rho = 1 if state[m] == 1 else 2
                assert all((rho * value + j) % 3 == 0 for j, value in enumerate(eta))
                assert all(
                    (value + state[m] * j) % 3 == 0
                    for j, value in enumerate(eta)
                )
            if expected > 1 and conductor in (4, 8):
                assert all((value - j) % 2 == 0 for j, value in enumerate(eta))
            if expected == 4:
                rho = 1 if state[m] == 1 else 3
                assert all((rho * value + j) % 4 == 0 for j, value in enumerate(eta))
                assert all(
                    (value + state[m] * j) % 4 == 0
                    for j, value in enumerate(eta)
                )

    print("mixed-order exceptional-conductor classifications passed")

